Assessing the Generalizability of a Performance Predictive Model

A key component of automated algorithm selection and configuration, which in most cases are performed using supervised machine learning (ML) methods is a good-performing predictive model. The predictive model uses the feature representation of a set of problem instances as input data and predicts the algorithm performance achieved on them. Common machine learning models struggle to make predictions for instances with feature representations not covered by the training data, resulting in poor generalization to unseen problems. In this study, we propose a workflow to estimate the generalizability of a predictive model for algorithm performance, trained on one benchmark suite to another. The workflow has been tested by training predictive models across benchmark suites and the results show that generalizability patterns in the landscape feature space are reflected in the performance space.

==> experiment_files/benchmark_affine_nevergrad.py <==
import numpy as np
import ioh
from itertools import product
from functools import partial
from multiprocessing import Pool, cpu_count

import sys
import argparse
import warnings
import os

import nevergrad as ng
import nevergrad.common.typing as tp

import pandas as pd

from nevergrad.optimization.optimizerlib import (
    EMNA,
    SPSA,
    PSO,
    DifferentialEvolution,
    RCobyla,
    RandomSearch,
    NGOpt14,
    DiagonalCMA,
)

# from modcma import Parameters, AskTellCMAES

import time

def runParallelFunction(runFunction, arguments):
    """
        Return the output of runFunction for each set of arguments,
        making use of as much parallelization as possible on this system

        :param runFunction: The function that can be executed in parallel
        :param arguments:   List of tuples, where each tuple are the arguments
                            to pass to the function
        :return:
    """
    

    arguments = list(arguments)
    p = Pool(min(cpu_count(), len(arguments)))
    results = p.map(runFunction, arguments)
    p.close()
    return results

algs_considered = ['DiagonalCMA', 'EMNA', 'DifferentialEvolution','RCobyla', 'PSO']

class NG_Evaluator():
    def __init__(self, optimizer):
        self.alg = optimizer
    
    def __call__(self, func):
        np.random.seed(int(time.time()))
        parametrization = ng.p.Array(shape=(func.meta_data.n_variables,)).set_bounds(-5, 5)
        if self.alg in ['ConfiguredPSO', 'EMNA', 'DifferentialEvolution']: #TODO: check which algs need to be initialized this way
            optimizer = eval(f"{self.alg}")()(
                parametrization=parametrization, budget=int(2000*func.meta_data.n_variables)
            )
        else:
            optimizer = eval(f"{self.alg}")(
                parametrization=parametrization, budget=int(2000*func.meta_data.n_variables)
            )
        print("Optimizing")
        optimizer.minimize(func)

    
    
def get_bbob_function_orig(fid1, iid1, fid2, iid2, dim, alpha):
    f1 = ioh.get_problem(fid1, iid1, dim)
    f2 = ioh.get_problem(fid2, iid2, dim)
    
    return lambda x : alpha * (f1(x)) + (1-alpha) * (f2(x - f1.optimum.x + f2.optimum.x))
    
    
def run_ng_optimizer(temp):
    algname, f1, f1iid, f2, f2iid, alpha, dim = temp
    if f1 == f2:
        return
    alg = NG_Evaluator(algname)
    f_new = get_bbob_function_orig(f1, f1iid, f2, f2iid, dim, alpha)
    
    ioh.problem.wrap_real_problem(
        f_new,                                     
        name=f"{f1}_{f1iid}_{f2}_{f2iid}_{alpha}",                               
        optimization_type=ioh.OptimizationType.MIN, 
        lb=-5,                                               
        ub=5
    )
    
    f = ioh.get_problem(f"{f1}_{f1iid}_{f2}_{f2iid}_{alpha}", 0, dim)

    rootname = "/datanaco/vermettendl/Affine/"
    l = ioh.logger.Analyzer(root = rootname, 
                            folder_name = f"{f1}I{f1iid}_{f2}I{f2iid}_{alpha}_{algname}_{dim}D", 
                            algorithm_name=algname)
    l.set_experiment_attributes({'f1' : str(f1), 'f1iid' : str(f1iid), 'f2' : str(f2), 'f2iid' : str(f2iid), 'alpha' : f'{alpha}'})
    f.attach_logger(l)
    for rep in range(25):
        np.random.seed(rep)
        alg(f)
        f.reset()
        
    l.close()
    
    
def collect_data_tome(dim):
    dt = pd.read_csv(f"~/affine_bbob/{dim}D_functions.csv", index_col=0)
    items = []
    for i in range(len(dt)):
        dt_item = dt.iloc[i]
        fname1 = dt_item['f0']
        fid1 = int(fname1.split('_')[1][1:])
        f1iid = int(fname1.split('_')[2][1:])
        
        fname2 = dt_item['f1']
        fid2 = int(fname2.split('_')[1][1:])
        f2iid = int(fname1.split('_')[2][1:])
        alpha = dt_item['alpha']
        dim = dt_item['dimension']
        for algname in algs_considered:
            items.append([algname, fid1, f1iid, fid2, f2iid, alpha, dim])
    runParallelFunction(run_ng_optimizer, items)

def get_bbob_function_opt(fid1, iid1, fid2, iid2, dim, alpha):
    f1 = ioh.get_problem(fid1, iid1, dim)
    f2 = ioh.get_problem(fid2, iid2, dim)

    o1 = f1.optimum.y
    o2 = f2.optimum.y
    
    return alpha * (o1) + (1-alpha) * (o2)


if __name__ == '__main__':
    warnings.filterwarnings("ignore", category=RuntimeWarning) 
    warnings.filterwarnings("ignore", category=FutureWarning)

    collect_data_tome(3)
    collect_data_tome(5)

    

==> experiment_files/process_tome.R <==
library(IOHanalyzer)

for (fname in list.dirs("D:/Tome/Affine/Data/", full.names = T, recursive = F)) {
  tryCatch({
    dsl1 <- DataSetList(fname)
    saveRDS(dsl1, paste0("D:/Tome/Affine/rds/", basename(fname), ".rds"))
    
    
    dt1 <- generate_data.AUC(dsl1, get_ECDF_targets(dsl1, 'bbob')
                             , multiple_x = T, scale_log = T)

    dt2 <- get_FV_sample(dsl1, c(100,250,500,1000,2000,5000, 10000), output='long')
    
    dt3 <- get_RT_sample(dsl1, c(1e6, 1e4, 1e2, 1e0, 1e-2, 1e-4, 1e-6, 1e-8), output='long')
    
    write.csv(dt1, paste0("D:/Tome/Affine/csv_AUC/", basename(fname), ".csv"))
    write.csv(dt2, paste0("D:/Tome/Affine/csv_FB/", basename(fname), ".csv"))
    write.csv(dt3, paste0("D:/Tome/Affine/csv_FT/", basename(fname), ".csv"))
  }, error = function(e) { print(fname)})
}


for (fname in list.dirs("D:/Tome/Affine/Data_Notransform/", full.names = T, recursive = F)) {
  tryCatch({
    dsl1 <- DataSetList(fname)
    saveRDS(dsl1, paste0("D:/Tome/Affine/rds_Notransform/", basename(fname), ".rds"))
    
    
    dt1 <- generate_data.AUC(dsl1, get_ECDF_targets(dsl1, 'bbob')
                             , multiple_x = T, scale_log = T)
    
    dt2 <- get_FV_sample(dsl1, c(100,250,500,1000,2000,5000, 10000), output='long')
    
    dt3 <- get_RT_sample(dsl1, c(1e6, 1e4, 1e2, 1e0, 1e-2, 1e-4, 1e-6, 1e-8), output='long')
    
    write.csv(dt1, paste0("D:/Tome/Affine/csv_AUC_Notransform/", basename(fname), ".csv"))
    write.csv(dt2, paste0("D:/Tome/Affine/csv_FB_Notransform/", basename(fname), ".csv"))
    write.csv(dt3, paste0("D:/Tome/Affine/csv_FT_Notransform/", basename(fname), ".csv"))
  }, error = function(e) { print(fname)})
}

